Learning Hybrid Interpretable Models: Theory, Taxonomy, and Methods

A hybrid model involves the cooperation of an interpretable model and a complex black box. At inference, any input of the hybrid model is assigned to either its interpretable or complex component based on a gating mechanism. The advantages of such models over classical ones are two-fold: 1) They grant users precise control over the level of transparency of the system and 2) They can potentially perform better than a standalone black box since redirecting some of the inputs to an interpretable model implicitly acts as regularization. Still, despite their high potential, hybrid models remain under-studied in the interpretability/explainability literature. In this paper, we remedy this fact by presenting a thorough investigation of such models from three perspectives: Theory, Taxonomy, and Methods. First, we explore the theory behind the generalization of hybrid models from the Probably-Approximately-Correct (PAC) perspective. A consequence of our PAC guarantee is the existence of a sweet spot for the optimal transparency of the system. When such a sweet spot is attained, a hybrid model can potentially perform better than a standalone black box. Secondly, we provide a general taxonomy for the different ways of training hybrid models: the Post-Black-Box and Pre-Black-Box paradigms. These approaches differ in the order in which the interpretable and complex components are trained. We show where the state-of-the-art hybrid models Hybrid-Rule-Set and Companion-Rule-List fall in this taxonomy. Thirdly, we implement the two paradigms in a single method: HybridCORELS, which extends the CORELS algorithm to hybrid modeling. By leveraging CORELS, HybridCORELS provides a certificate of optimality of its interpretable component and precise control over transparency. We finally show empirically that HybridCORELS is competitive with existing hybrid models, and performs just as well as a standalone black box (or even better) while being partly transparent.

==> HybridCORELS_Pre_no_collab_compare_2.m <==
if ["Prior-Crimes=0" and "Age>=30"] then 0 (acc 77.2%)
else if ["Prior-Crimes=0" and "Age=24-30"] then 0 (acc 71.6%)
else if ["Juveline-Crimes=1-3" and "Age=18-20"] then 1 (acc 88.5%)
else if ["Prior-Crimes>5" and "Age=24-40"] then 1 (acc 77.1%)
else if ["Prior-Crimes>3" and "Age=18-25"] then 1 (acc 82.2%)
else
    RandomForest() (acc 61.5%)
